Learning To Sample the Meta-Paths for Social Event Detection

Social media data is inherently rich, as it includes not only text content, but also users, geolocation, entities, temporal information, and their relationships. This data richness can be effectively modeled using heterogeneous information networks (HINs) as it can handle multiple types of nodes and relationships, allowing for a comprehensive representation of complex interactions within social data. Meta-path-based methods use the sequences of relationships between different types of nodes in an HIN to capture the diverse and rich relationships within the social networks. However, the performance of social event detection methods is highly sensitive to the selection of meta-paths and existing meta-path based detectors either rely on human efforts or struggle to determining the effective meta-path set for model training and evaluation. In order to automatically discover the most important meta-paths, we propose a simple, yet effective, end-to-end Learning To Sample (LTS) framework for meta-path searching. Specifically, we build graphs that contain not only user profiles, textual content, and details about entities, but also the intricate relationships among them. The prioritized meta-paths, based on their importance, are sampled from the maintained distribution and their features are constructed before feeding into the social event detector. After picking up the top-ranked meta-paths, we streamline the exponential increment of meta-path combinations into a finite set of highly influential ones. The chosen meta-paths, along with their respective weights, are then used to train our social event detection model. As an alternative to social event detector training, we further propose an extra non-parametric evaluation process in order to determine the importance of each meta-path, which can further guide the paths sampling during model training.

==> Figures/sensitivity.m <==
clc ; close all ; clear all ;

% roc
x = [256 512 768 1024];

y = [[0.933 0.9407 0.9356 0.9304];
[0.9239 0.9341 0.9267 0.9203];
]

% y = [[0.8691 0.8714 0.8756 0.8736];
% [0.726 0.7305 0.7401 0.7291];
% ]

labels = {'256','512','768','1024'};
plot(x,y(1,:),'-*','Color', '[0.8, 0, 0]','LineWidth',2,'MarkerSize',10);
hold on;
% plot(x,y(2,:),'-.','Color', '[0, 0.5, 0]','LineWidth',2,'MarkerSize',10);
% hold on;
% plot(x,y(2,:),'-+','Color', '[0.8500, 0.3250, 0.0980]','LineWidth',2,'MarkerSize',10);
% hold on;
plot(x,y(2,:),'-s','Color', '[0, 0.85, 0]', 'LineWidth',2,'MarkerSize',10);
hold on;

% plot(x,y(2,:),'Color', '[0.4940, 0.1840, 0.5560]','LineWidth',2,'MarkerSize',10);
% hold on;
% plot(x,y(3,:),'-^','Color', '[0, 0.75, 0.75]','LineWidth',2,'MarkerSize',10);
% hold on;

% title('Sensitivity Test')
% xlabel('α','FontSize',12);
% xlabel('β','FontSize',12);
% ylabel('F1 Score','FontSize',12);

legend1=legend('Micro-F1','Macro-F1');
legend1.FontSize = 10;
legend1.Location = 'northeastoutside'

set(gca,'DefaultTextFontname', 'Times New Roman','XTick', x, 'XTickLabel', labels);
xtickangle(45)

return

